Prime+Retouch: When Cache is Locked and Leaked

Caches on the modern commodity CPUs have become one of the major sources of side-channel leakages and been abused as a new attack vector. To thwart the cache-based side-channel attacks, two types of countermeasures have been proposed: detection-based ones that limit the amount of microarchitectural traces an attacker can leave, and cache prefetching-and-locking techniques that claim to prevent such leakage by disallowing evictions on sensitive data. In this paper, we present the Prime+Retouch attack that completely bypasses these defense schemes by accurately inferring the cache activities with the metadata of the cache replacement policy. Prime+Retouch has three noticeable properties: 1) it incurs no eviction on the victim's data, allowing us to bypass the two known mitigation schemes, 2) it requires minimal synchronization of only one memory access to the attacker's pre-primed cache lines, and 3) it leaks data via non-shared memory, yet because underlying eviction metadata is shared. We demonstrate Prime+Retouch in two architectures: predominant Intel x86 and emerging Apple M1. We elucidate how Prime+Retouch can break the T-table implementation of AES with robust cache side-channel mitigations such as Cloak, under both normal and SGX-protected environments. We also manifest feasibility of the Prime+Retouch attack on the M1 platform imposing more restrictions where the precise measurement tools such as core clock cycle timer and performance counters are inaccessible to the attacker. Furthermore, we first demystify undisclosed cache architecture and its eviction policy of L1 data cache on Apple M1 architecture. We also devise a user-space noise-free cache monitoring tool by repurposing Intel TSX.

==> bin/aspell.sh <==
#!/bin/bash

DIC=$(dirname "$0")/../aspell.words
FILE=$2

# p: skip a param
# P: don't skip a param
# o: skip an optional param
# O: don't skip an optional param
TEXCMD=(--add-tex-command="autoref p"
        --add-tex-command='begin pop'
	      --add-tex-command='bibliography p'
      	--add-tex-command='bibliographystyle p'
      	--add-tex-command='cc p'
      	--add-tex-command='citeauthor p'
      	--add-tex-command='color p'
      	--add-tex-command='definecolor ppp'
      	--add-tex-command='eqref p'
      	--add-tex-command='fvset p'
      	--add-tex-command='hypersetup p'
      	--add-tex-command='lstset p'
      	--add-tex-command='mathit p'
      	--add-tex-command='mathrm p'
      	--add-tex-command='includeplot p'
      	--add-tex-command='includepdf p'
      	--add-tex-command='therev p'
      	--add-tex-command='newcommand pp'
      	--add-tex-command='renewcommand pp'
      	--add-tex-command='usetikzlibrary p'
      	--add-tex-command='DeclareMathOperator pp'
      	--add-tex-command='VerbatimInput p'
        --add-tex-command='includefig pp')

touch $DIC

if [ "$1" = "tex" ]; then
    aspell --lang en -x --mode=tex "${TEXCMD[@]}" -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "svg" ]; then
    aspell --lang en -x --mode=sgml -p $(pwd)/$DIC -c $FILE
elif [ "$1" = "code" ]; then
    aspell --lang en -x --mode=ccpp -p $(pwd)/$DIC -c $FILE
else
    echo 'first arg should be either tex, svg, or code'
fi

VER=$(head -1 $DIC)
tail -n +2 $DIC | LC_ALL=C sort > $DIC~

echo $VER > $DIC
cat $DIC~ >> $DIC


==> bin/diff.sh <==
#!/bin/bash -x

ROOT=$(git rev-parse --show-toplevel)
TMPD=$(mktemp -d /tmp/latexdiff.XXXXXXXXXX)
HERE=$(realpath --relative-to=$ROOT $(pwd))

mkdir -p $TMPD

OLD_REPO=$TMPD/old

git clone $ROOT $OLD_REPO

cd $OLD_REPO
git checkout $1

NEWD=$ROOT/$HERE
OLDD=$OLD_REPO/$HERE

cd $OLDD
make
latexdiff --flatten p.tex $NEWD/p.tex > diff.tex

make MAIN=diff
cp -f diff.pdf $NEWD/diff.pdf

==> bin/get-tex-files.sh <==
#!/bin/sh

FLIST="$1"

while :;
do
    LAST="$FLIST"
    for F in $LAST; do
	NL=`cat $F | grep \\input{ | grep -v ^% | cut -d{ -f2 | cut -d} -f1`
	for F2 in $NL; do
	    FLIST="$FLIST $F2.tex"
	done
    done
    FLIST=`ls $FLIST | sort | uniq`

    if [ "$LAST" = "$FLIST" ]; then
	echo $LAST
	exit 0
    fi
done


==> bin/hyphens.sh <==
#!/bin/sh

if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

grep --color ly- "$@"
exit 0



==> bin/mark.py <==
#!/usr/bin/env python3

import sys

TR = {
    r"\PY{o}{*}": r"$\star$",
}

for l in sys.stdin.readlines():
    for k, v in TR.items():
        if l.startswith(k):
            l = l.replace(k, v, 1)
            break
    print(l, end="")

==> bin/parse-latex-log.py <==
#!/usr/bin/python
#
# Taesoo Kim
#
# Original License:
# 
#   This file is part of Rubber and thus covered by the GPL
#   (c) Emmanuel Beffara, 2002--2006
#   Modified by Olivier Verdier <olivier.verdier@gmail.com>

import re
import sys

# The function `_' is defined here to prepare for internationalization.
def _ (txt): return txt

re_loghead    = re.compile("This is [0-9a-zA-Z-]*(TeX|Omega)")
re_rerun      = re.compile("LaTeX Warning:.*Rerun")
re_file       = re.compile("(\\((?P<file>[^ \n\t(){}]*)|\\))")
re_badbox     = re.compile(r"(Ov|Und)erfull \\[hv]box ")
re_line       = re.compile(r"(l\.(?P<line>[0-9]+)( (?P<code>.*))?$|<\*>)")
re_cseq       = re.compile(r".*(?P<seq>\\[^ ]*) ?$")
re_page       = re.compile("\[(?P<num>[0-9]+)\]")
re_atline     = re.compile("( detected| in paragraph)? at lines? (?P<line>[0-9]*)(--(?P<last>[0-9]*))?")
re_reference  = re.compile("LaTeX Warning: Reference `(?P<ref>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_citation   = re.compile("^.*Citation `(?P<cite>.*)' on page (?P<page>[0-9]*) undefined on input line (?P<line>[0-9]*)\\.$")
re_label      = re.compile("LaTeX Warning: (?P<text>Label .*)$")
re_warning    = re.compile("(LaTeX|Package)( (?P<pkg>.*))? Warning: (?P<text>.*)$")
re_online     = re.compile("(; reported)? on input line (?P<line>[0-9]*)")
re_ignored    = re.compile("; all text was ignored after line (?P<line>[0-9]*).$")

class LogCheck (object):
    """
    This class performs all the extraction of information from the log file.
    For efficiency, the instances contain the whole file as a list of strings
    so that it can be read several times with no disk access.
    """
    #-- Initialization {{{2

    def __init__ (self):
        self.lines = None

    def read (self, name):
        """
        Read the specified log file, checking that it was produced by the
        right compiler. Returns true if the log file is invalid or does not
        exist.
        """
        self.lines = None
        with open(name) as file:
            line = file.readline()
            if not line:
                file.close()
                raise ValueError("Empty file")
            if not re_loghead.match(line):
                file.close()
                raise ValueError("This doesn't seem to be a tex log file")
            self.lines = file.readlines()

    #-- Process information {{{2

    def errors (self):
        """
        Returns true if there was an error during the compilation.
        """
        skipping = 0
        for line in self.lines:
            if line.strip() == "":
                skipping = 0
                continue
            if skipping:
                continue
            m = re_badbox.match(line)
            if m:
                skipping = 1
                continue
            if line[0] == "!":
                # We check for the substring "pdfTeX warning" because pdfTeX
                # sometimes issues warnings (like undefined references) in the
                # form of errors...

                if "pdfTeX warning" in line:
                    return True
        return False

    def run_needed (self):
        """
        Returns true if LaTeX indicated that another compilation is needed.
        """
        for line in self.lines:
            if re_rerun.match(line):
                return True
        return False

    #-- Information extraction {{{2

    def continued (self, line):
        """
        Check if a line in the log is continued on the next line. This is
        needed because TeX breaks messages at 79 characters per line. We make
        this into a method because the test is slightly different in Metapost.
        """
        return len(line) == 79 and line[-3:] != '...'

    def parse (self, errors=False, boxes=False, refs=False, warnings=False):
        """
        Parse the log file for relevant information. The named arguments are
        booleans that indicate which information should be extracted:
        - errors: all errors
        - boxes: bad boxes
        - refs: warnings about references
        - warnings: all other warnings
        The function returns a generator. Each generated item is a dictionary
        that contains (some of) the following entries:
        - kind: the kind of information ("error", "box", "ref", "warning")
        - text: the text of the error or warning
        - code: the piece of code that caused an error
        - file, line, last, pkg: as used by Message.format_pos.
        """
        if not self.lines:
            return
        last_file = None
        pos = [last_file]
        page = 1
        parsing = False   # True if we are parsing an error's text
        skipping = False  # True if we are skipping text until an empty line
        something = False # True if some error was found
        prefix = None  # the prefix for warning messages from packages
        accu = ""      # accumulated text from the previous line
        for line in self.lines:
            line = line[:-1]  # remove the line feed

            # TeX breaks messages at 79 characters, just to make parsing
            # trickier...

            if self.continued(line):
                accu += line
                continue
            line = accu + line
            accu = ""

            # Text that should be skipped (from bad box messages)

            if prefix is None and line == "":
                skipping = False
                continue

            if skipping:
                continue

            # Errors (including aborted compilation)

            if parsing:
                if error == "Undefined control sequence.":
                    # This is a special case in order to report which control
                    # sequence is undefined.
                    m = re_cseq.match(line)
                    if m:
                        error = "Undefined control sequence %s." % m.group("seq")
                m = re_line.match(line)
                if m:
                    parsing = False
                    skipping = True
                    pdfTeX = "pdfTeX warning" in line
                    if (pdfTeX and warnings) or (errors and not pdfTeX):
                        if pdfTeX:
                            d = {
                                "kind": "warning",
                                "pkg": "pdfTeX",
                                "text": error[error.find(":")+2:]
                            }
                        else:
                            d = {
                                "kind": "error",
                                "text": error
                            }
                        d.update( m.groupdict() )
                        m = re_ignored.search(error)
                        if m:
                            d["file"] = last_file
                            if d.has_key("code"):
                                del d["code"]
                            d.update( m.groupdict() )
                        elif pos[-1] is None:
                            d["file"] = last_file
                        else:
                            d["file"] = pos[-1]
                        yield d
                elif line[0] == "!":
                    error = line[2:]
                elif line[0:3] == "***":
                    parsing = False
                    skipping = True
                    if errors:
                        yield   {
                            "kind": "abort",
                            "text": error,
                            "why" : line[4:],
                            "file": last_file
                            }
                elif line[0:15] == "Type X to quit ":
                    parsing = False
                    skipping = False
                    if errors:
                        yield   {
                            "kind": "error",
                            "text": error,
                            "file": pos[-1]
                            }
                continue

            if len(line) > 0 and line[0] == "!":
                error = line[2:]
                parsing = True
                continue

            if line == "Runaway argument?":
                error = line
                parsing = True
                continue

            # Long warnings

            if prefix is not None:
                if line[:len(prefix)] == prefix:
                    text.append(line[len(prefix):].strip())
                else:
                    text = " ".join(text)
                    m = re_online.search(text)
                    if m:
                        info["line"] = m.group("line")
                        text = text[:m.start()] + text[m.end():]
                    if warnings:
                        info["text"] = text
                        d = { "kind": "warning" }
                        d.update( info )
                        yield d
                    prefix = None
                continue

            # Undefined references

            m = re_reference.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Reference `%s' undefined.") % m.group("ref"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_citation.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "text": _("Citation `%s' undefined.") % m.group("cite"),
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            m = re_label.match(line)
            if m:
                if refs:
                    d = {
                        "kind": "warning",
                        "file": pos[-1]
                        }
                    d.update( m.groupdict() )
                    yield d
                continue

            # Other warnings

            if line.find("Warning") != -1:
                m = re_warning.match(line)
                if m:
                    info = m.groupdict()
                    info["file"] = pos[-1]
                    info["page"] = page
                    if info["pkg"] is None:
                        del info["pkg"]
                        prefix = ""
                    else:
                        prefix = ("(%s)" % info["pkg"])
                    prefix = prefix.ljust(m.start("text"))
                    text = [info["text"]]
                continue

            # Bad box messages

            m = re_badbox.match(line)
            if m:
                if boxes:
                    mpos = { "file": pos[-1], "page": page }
                    m = re_atline.search(line)
                    if m:
                        md = m.groupdict()
                        for key in "line", "last":
                            if md[key]: mpos[key] = md[key]
                        line = line[:m.start()]
                    d = {
                        "kind": "warning",
                        "text": line
                        }
                    d.update( mpos )
                    yield d
                skipping = True
                continue

            # If there is no message, track source names and page numbers.

            last_file = self.update_file(line, pos, last_file)
            page = self.update_page(line, page)

    def get_errors (self):
        return self.parse(errors=True)
    def get_boxes (self):
        return self.parse(boxes=True)
    def get_references (self):
        return self.parse(refs=True)
    def get_warnings (self):
        return self.parse(warnings=True)

    def update_file (self, line, stack, last):
        """
        Parse the given line of log file for file openings and closings and
        update the list `stack'. Newly opened files are at the end, therefore
        stack[1] is the main source while stack[-1] is the current one. The
        first element, stack[0], contains the value None for errors that may
        happen outside the source. Return the last file from which text was
        read (the new stack top, or the one before the last closing
        parenthesis).
        """
        m = re_file.search(line)
        while m:
            if line[m.start()] == '(':
                last = m.group("file")
                stack.append(last)
            else:
                last = stack[-1]
                del stack[-1]
            line = line[m.end():]
            m = re_file.search(line)
        return last

    def update_page (self, line, before):
        """
        Parse the given line and return the number of the page that is being
        built after that line, assuming the current page before the line was
        `before'.
        """
        ms = re_page.findall(line)
        if ms == []:
            return before
        return int(ms[-1]) + 1

if __name__ == '__main__':
    if len(sys.argv) == 2:
        args = sys.argv[1:]
    else:
        args = ["/dev/stdin"]

    found = False
    for pn in args:
        parser = LogCheck()
        parser.read(pn)
        errs = list(parser.get_errors())
        for e in errs:
            found = True
            if "line" not in e:
                e["line"] = "-"
            print("{file}:{line}:\033[0;31m{kind}\033[0m:{text}".format(**e))
            if "code" in e:
                print("> {code}".format(**e))

    exit(0 if found else 1)

==> bin/passive.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
irregulars="awoken|\
been|born|beat|\
become|begun|bent|\
beset|bet|bid|\
bidden|bound|bitten|\
bled|blown|broken|\
bred|brought|broadcast|\
built|burnt|burst|\
bought|cast|caught|\
chosen|clung|come|\
cost|crept|cut|\
dealt|dug|dived|\
done|drawn|dreamt|\
driven|drunk|eaten|fallen|\
fed|felt|fought|found|\
fit|fled|flung|flown|\
forbidden|forgotten|\
foregone|forgiven|\
forsaken|frozen|\
gotten|given|gone|\
ground|grown|hung|\
heard|hidden|hit|\
held|hurt|kept|knelt|\
knit|known|laid|led|\
leapt|learnt|left|\
lent|let|lain|lighted|\
lost|made|meant|met|\
misspelt|mistaken|mown|\
overcome|overdone|overtaken|\
overthrown|paid|pled|proven|\
put|quit|read|rid|ridden|\
rung|risen|run|sawn|said|\
seen|sought|sold|sent|\
set|sewn|shaken|shaven|\
shorn|shed|shone|shod|\
shot|shown|shrunk|shut|\
sung|sunk|sat|slept|\
slain|slid|slung|slit|\
smitten|sown|spoken|sped|\
spent|spilt|spun|spit|\
split|spread|sprung|stood|\
stolen|stuck|stung|stunk|\
stridden|struck|strung|\
striven|sworn|swept|\
swollen|swum|swung|taken|\
taught|torn|told|thought|\
thrived|thrown|thrust|\
trodden|understood|upheld|\
upset|woken|worn|woven|\
wed|wept|wound|won|\
withheld|withstood|wrung|\
written"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always \
	"\\b(am|are|were|being|is|been|was|be)\
\\b[ ]*(\w+ed|($irregulars))\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> bin/shortmonth.sh <==
#!/bin/sh
perl -pi -e 's,January,Jan,;
	     s,February,Feb,;
	     s,March,Mar,;
	     s,April,Apr,;
	     s,June,Jun,;
	     s,July,Jul,;
	     s,August,Aug,;
	     s,September,Sep,;
	     s,October,Oct,;
	     s,November,Nov,;
	     s,December,Dec,;' "$@"


==> bin/svg2pdf.sh <==
#!/bin/bash

if [[ $# != 2 ]]; then
    echo "[!] $0 [src.svg] [out.pdf]" >&2
    exit 1
fi

candidates=(
    /Applications/Inkscape.app/Contents/Resources/bin/inkscape
    /Applications/Inkscape.app/Contents/MacOS/inkscape
)

for pn in candidates; do
    if [[ -e $pn ]]; then
        INKSCAPE=$pn
        break
    fi
done

if [[ -z $INKSCAPE ]]; then
    if which inkscape &>/dev/null; then
        INKSCAPE=inkscape
    else
        echo "[!] please install 'inkscape'" >&2
        exit 1
    fi
fi

# set arguments
if ($INKSCAPE --version | grep "Inkscape 0.9") &>/dev/null; then
    INKSCAPE_ARG1="--without-gui -f"
    INKSCAPE_ARG2="-A"
else
    INKSCAPE_ARG1=""
    INKSCAPE_ARG2="-o"
fi

$INKSCAPE -D $INKSCAPE_ARG1 $1 $INKSCAPE_ARG2 $2


==> bin/weasel.sh <==
#!/bin/bash
#
# http://matt.might.net/articles/shell-scripts-for-passive-voice-weasel-words-duplicates/
#
 
weasels="many|various|very|fairly|several|extremely\
|exceedingly|quite|remarkably|few|surprisingly\
|mostly|largely|huge|tiny|((are|is) a number)\
|excellent|interestingly|significantly\
|substantially|clearly|vast|relatively|completely"
 
if [ "$1" = "" ]; then
    echo "usage: `basename $0` <file> ..."
    exit
fi

for F in "$@";
do
    cat $F | grep -v ^% | tr \\n\\r '  ' |
    egrep -i --color=always "\\b($weasels)\\b" |
    fmt -w70 | awk '{print "'$F':", $0;}' | grep ''
done

exit 0



==> code/m1.c <==
static void attack(void *data){
  L1Cache =(u64 *) kmalloc(8U * 256 * 64, GFP_KERNEL);
  //chaining the addresses to generate dependency
  for (int index = 0; index < CACHE_WAYS+16; index++) {
    *((u64 *)((char *)L1Cache + (index * PAGE_SIZE))) =
       (u64)((char *)L1Cache + ((index + 1) * PAGE_SIZE));
  }

  u64 pmcr0  = (0x1 << 2) | (0x1 << 3) ;
  u64 pmcr1  = ((0x1 << 2) | (0x1 << 3)) << 16;
  //pmc2: Core clock cycle timer (0x2)
  //pmc3: L1 cache miss event monitor (0xa3)	  
  u64 pmesr0 = (0x2 | (0xa3 << 8));

  asm volatile(
    "Enable_Apple_PMUs:\n\t"
         //Initializing PMCs as zero
         "msr S3_2_C15_C0_0, xzr\n\t" //PMC0
         "msr S3_2_C15_C2_0, xzr\n\t" //PMC2
         "isb \n\t"
         //set PMESR0 to select event
         "msr S3_1_C15_C5_0, %6 \n\t"  
         "isb \n\t"
         //set PMCR1 to enable PMC0 and PMC2
         "msr S3_1_C15_C1_0, %5 \n\t" //PMCR1
         //enable pmc2 again
         "msr S3_1_C15_C0_0, %4 \n\t" //PMCR0
         "isb \n\t"
    "Prime_one_set:\n\t" //fill L1 data cache set
        "ldr x13, [%7]\n\t" "ldr x13, [x13]\n\t"  
        "ldr x13, [x13]\n\t" "ldr x13, [x13]\n\t"
        "ldr x13, [x13]\n\t" "ldr x13, [x13]\n\t"  
        "ldr x13, [x13]\n\t" "ldr x13, [x13]\n\t"
    "Read_operations_to_change_LRU_state\n\t:"
        "isb\n\t" "ldr x14, [%7]\n\t" "isb\n\t"
    "Eviction:\n\t" //Read one more to kick out
        "ldr x13, [x13]\n\t" "isb\n\t"
    "Measurement:\n\t"
        "mrs %0, S3_2_C15_C3_0 \n\t"           //pmc3
        "mrs %2, S3_2_C15_C2_0 \n\t" "isb\n\t" //pmc2
        "ldr x14, [%10]\n\t" //Any cache line to monitor
        "mrs %0, S3_2_C15_C2_0 \n\t"           //pmc2
        "mrs %2, S3_2_C15_C3_0 \n\t" "isb\n\t" //pmc3
     :"=r"(pmc[0]), "=r"(pmc[1]), "=r"(pmc[2]), "=r"(pmc[3]),
     :"r" (pmcr0), "r"(pmcr1), "r"(pmesr0), "r"(L1Cache)
     :"memory","x13","x14"
  );
  printk("Elapsed cycle:%ld\n",pmc[1]-pmc[0]);
  printk("L1 miss      :%ld\n",pmc[3]-pmc[2]);
}


==> code/primitives.c <==
static inline void
memread(addr) {                     
    asm volatile ("mov (%0), %%r10\t\n"   
                  "lfence\t\n"            
                  :                       
                  : "r"(addr)             
                  : "memory", "r10");     
}

static inline void
memwrite(addr) {                    
    asm volatile ("movl $0x1234, (%0)\t\n"  
                  "sfence\t\n"              
                  :                         
                  : "r"(addr)               
                  : "memory");              
}

static inline void
evict_and_measure(addr, res) { 
    asm volatile("lfence\t\n"
                 "rdtsc\t\n"
                 "lfence\t\n"
                 "mov %%eax, %%esi\t\n"
                 "mov (%1), %%eax\t\n"
                 "rdtscp\t\n"
                 "lfence\t\n"
                 "sub %%esi, %%eax\t\n"
                 :"=a"(*res): "b"(addr) 
                 :"ecx","edx","esi");
}


==> code/t-table.c <==
int ecall_aes_encrypt(char *plainText) {
    uint64_t sMem[512] __attribute__((aligned(0x1000)));

    //copy tTable to sMem and use it for each AES stage
    init_sMem((uint32_t *)sMem); 
    Te0 = (uint32_t *)sMem;       Te1 = (uint32_t *)&sMem[128];
    Te2 = (uint32_t *)&sMem[256]; Te3 = (uint32_t *)&sMem[384]; 
    rk = (u32 *)(&expanded)->rd_key;

    if ((_xbegin()) == _XBEGIN_STARTED) {     
        //Minimal implementation for T-Table preloading  
        asm volatile(
            //prefetching 1st cache block
            "movl $0xc66363a5, (%0)\n\t" "add $0x40, %0 \n\t"
            //prefetching 2nd cache block
            "movl $0x8fcaca45, (%0)\n\t" "add $0x40, %0 \n\t"
            //prefetching rest of them 
            //........................
            //prefetching 64th cache block
            "movl $0x8c8c8f03, (%0) \n\t"
            :
            :"r"(sMem)
            :"memory");

       //AES First round with T-Table => incurs 16 mem-access to sMem
        temp[4] = Te0[temp[0] >> 24] ^ Te1[(temp[1] >> 16) & 0xff] ^ 
          Te2[(temp[2] >>  8) & 0xff] ^ Te3[temp[3] & 0xff] ^ rk[ 4];
        temp[5] = Te0[temp[1] >> 24] ^ Te1[(temp[2] >> 16) & 0xff] ^ 
          Te2[(temp[3] >>  8) & 0xff] ^ Te3[temp[0] & 0xff] ^ rk[ 5];
        temp[6] = Te0[temp[2] >> 24] ^ Te1[(temp[3] >> 16) & 0xff] ^ 
          Te2[(temp[0] >>  8) & 0xff] ^ Te3[temp[1] & 0xff] ^ rk[ 6];
        temp[7] = Te0[temp[3] >> 24] ^ Te1[(temp[0] >> 16) & 0xff] ^ 
          Te2[(temp[1] >>  8) & 0xff] ^ Te3[temp[2] & 0xff] ^ rk[ 7];
    }
}


==> data/genuine/sum.py <==
import sys

fileName = sys.argv[1]
f = open(fileName)
Sum = 0
numEntry = 0
iteration = 100
while True:
    line = f.readline()
    if not line:
        break
    data = (line.split( ))[1]
    if not data.isdigit():
        continue;

    numEntry += 1
    Sum += int(data)

Sum += 0.0
print("Sum: " + str(Sum))
print("Total iteration: " + str(numEntry * iteration))
average = (Sum / (numEntry * iteration))
print(average)


==> fig/m1-l1-latency.py <==
import numpy as np
import matplotlib.gridspec as gridspec
import matplotlib.pyplot as plt

labels=[]
L1_hit_small = np.array(range(0,80))
L2_hit_small = np.array(range(0,80))
for index in range(0,80):
    if(index == 53):
        L1_hit_small[index]=(100000)
    else:
        L1_hit_small[index]=(0)

for index in range(0,80):
    if(index == 63):
        L2_hit_small[index]=99840
    elif(index==64):
        L2_hit_small[index]=85
    elif(index==65):
        L2_hit_small[index]=35
    elif(index==66):
        L2_hit_small[index]=22
    elif(index==67):
        L2_hit_small[index]=9
    elif(index==68):
        L2_hit_small[index]=3
    elif(index==69):
        L2_hit_small[index]=1
    elif(index==70):
        L2_hit_small[index]=1
    elif(index==71):
        L2_hit_small[index]=2
    elif(index==72):
        L2_hit_small[index]=1
    elif(index==73):
        L2_hit_small[index]=1
    else:
        L2_hit_small[index]=0

# #FF496C #45CEA2 #2B6CC4
ind = np.arange(50,80)
width = 0.5



ylim  = [0.90, 1.0]
ylim2 = [0.0, 0.20]
ylimratio = (ylim[1]-ylim[0])/(ylim2[1]-ylim2[0]+ylim[1]-ylim[0])
ylim2ratio = (ylim2[1]-ylim2[0])/(ylim2[1]-ylim2[0]+ylim[1]-ylim[0])
gs = gridspec.GridSpec(2, 2, height_ratios=[ylimratio, ylim2ratio])
fig = plt.figure(figsize=(6.0,2.5))
ax = fig.add_subplot(gs[0,0])
ax2 = fig.add_subplot(gs[1,0])
ax3 = fig.add_subplot(gs[0,1])
ax4 = fig.add_subplot(gs[1,1])


rects11 = ax.bar(ind, L1_hit_small[50:80], width, color='#FF496C', label="L1 hit")
rects12 = ax2.bar(ind, L1_hit_small[50:80], width, color='#FF496C')
rects21 = ax.bar(ind, L2_hit_small[50:80], width, color='#45CEA2', label="L1 miss")
rects22 = ax2.bar(ind, L2_hit_small[50:80], width, color='#45CEA2')



ax2.set_xticks([])  # code added
ax.set_xticks([])   # code added

ax.set_ylim(99500, 100000)  # outliers 1
ax2.set_ylim(0, 100)  # outlier 2

ax2.spines['top'].set_visible(False)
ax2.tick_params(labeltop=False)

ax.spines['top'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.tick_params(labeltop='off')
ax.tick_params(labelbottom='off')

d = .015  # how big to make the diagonal lines in axes coordinates
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)

kwargs.update(transform=ax2.transAxes)
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)

ax.set_xticks([])
ax2.set_xticks([53, 63,70,80 ])



L1_hit_big = np.array(range(0,80))
L2_hit_big = np.array(range(0,80))
for index in range(0,80):
    if(index == 60):
        L1_hit_big[index]=(100000)
    else:
        L1_hit_big[index]=(0)

for index in range(0,80):
    if(index == 72):
        L2_hit_big[index]=99965
    elif(index==73):
        L2_hit_big[index]=25
    elif(index==74):
        L2_hit_big[index]=6
    elif(index==75):
        L2_hit_big[index]=3
    elif(index==76):
        L2_hit_big[index]=1
    else:
        L2_hit_big[index]=0

rects31 = ax3.bar(ind, L1_hit_big[50:80], width, color='#FF496C',label="L1 hit")
rects32 = ax4.bar(ind, L1_hit_big[50:80], width, color='#FF496C')
rects41 = ax3.bar(ind, L2_hit_big[50:80], width, color='#45CEA2',label="L1 miss")
rects42 = ax4.bar(ind, L2_hit_big[50:80], width, color='#45CEA2')

ax3.set_xticks([])  # code added
ax4.set_xticks([])   # code added

ax3.set_ylim(99500, 100000)  # outliers 1
ax4.set_ylim(0, 100)  # outlier 2

ax4.spines['top'].set_visible(False)
ax4.tick_params(labeltop=False)

ax3.spines['top'].set_visible(False)
ax3.spines['bottom'].set_visible(False)
ax3.tick_params(labeltop='off')
ax3.tick_params(labelbottom='off')

d = .015  # how big to make the diagonal lines in axes coordinates
kwargs = dict(transform=ax3.transAxes, color='k', clip_on=False)
ax3.plot((-d, +d), (-d, +d), **kwargs)
ax3.plot((1 - d, 1 + d), (-d, +d), **kwargs)

kwargs.update(transform=ax4.transAxes)
ax4.plot((-d, +d), (1 - d, 1 + d), **kwargs)
ax4.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)

ax3.set_xticks([])
ax4.set_xticks([50, 60, 72, 80 ])
fig.tight_layout()
plt.subplots_adjust(
        top=0.943, bottom=0.214, left=0.103, right=0.97, hspace=0.133, wspace=0.062
    )

ax.set_title("Icestorm Core")
ax3.set_title("Firestorm Core")
ax2.set_xlabel("Cycles (measured at 3.2GHz)")
ax4.set_xlabel("Cycles (measured at 2.0GHz)")
ax2.set_ylabel("Frequency")
ax4.set_ylabel("Frequency")

ax3.legend(bbox_to_anchor=(1.05, 1), loc='upper left', borderaxespad=0.)

plt.tight_layout()
#plt.show()
plt.savefig("m1-l1-latency.svg")


==> fig/m1-system-counter-miss1.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from matplotlib import rcParams
import math


df = pd.read_csv("../data/m1-system-counter-miss1.csv")

# need to change this param if needed
max_cycle = 5
n_groups = max_cycle +1

odd_rows = df.iloc[::2,1:1+n_groups].to_numpy()
even_rows = df.iloc[1::2,1:1+n_groups].to_numpy()

#plot_one(odd_rows[index],even_rows[index],"barplot_cycles_misses_group%d.pdf" %index)
#plot_one(small_data_hit,small_data_miss,fig_name):
n_groups= n_groups-2
small_data_hit=odd_rows[0][0:4]
small_data_miss=odd_rows[1][0:4]
big_data_hit=even_rows[0][0:4]
big_data_miss=even_rows[1][0:4]

print(small_data_hit)

fig, (ax,ax2) = plt.subplots(1,2,figsize=(14,4),sharex=True)
index = np.arange(n_groups)
bar_width = 0.4

opacity = 1
error_config = {'ecolor':'black',    # error-bars colour
                'linewidth':2}

rects1 = ax.bar(index-0.025, small_data_hit, bar_width,
                 #alpha=opacity,
                 color='white',
                 edgecolor='black',
                 )
                 #hatch = '//',
                 #yerr=existstd,
                 #error_kw=error_config)

rects2 = ax.bar(index+bar_width+0.025, small_data_miss, bar_width,
                 #alpha=opacity,
                 color='grey',
                 edgecolor='black',
                 facecolor="none",
                 hatch = '//')
                 # bottom=S6_core2_empty_means,

                # yerr=nonexiststd,
                 #error_kw=error_config)

rects3 = ax2.bar(index-0.025, big_data_hit, bar_width,
                 #alpha=opacity,
                 color='white',
                 edgecolor='black',
                 )
                 #hatch = '//',
                 #yerr=existstd,
                 #error_kw=error_config)

rects4 = ax2.bar(index+bar_width+0.025, big_data_miss, bar_width,
                 #alpha=opacity,
                 color='grey',
                 edgecolor='black',
                 facecolor="none",
                 hatch = '//')
                 # bottom=S6_core2_empty_means,

                # yerr=nonexiststd,
                 #error_kw=error_config)
FONTSIZE=20
LEGEND_FONTSIZE=25

TITLE_FONTSIZE = 30

y_max = 20000
ax.set_ylim(0,y_max)
ax.set_ylabel("Frequency",fontsize=FONTSIZE)
ax.set_xlabel('Cycle (measured with s3_4_c15_c10_6)',fontsize=FONTSIZE)
ax.set_xlim(-1.5*bar_width,len(index)-0.5)
xTickMarks = np.arange(n_groups)
ax.set_xticks(index + .5*bar_width)
xtickNames = ax.set_xticklabels(xTickMarks, color="black", ha='center', va='top', y=-0.01, rotation='horizontal')
# fig.autofmt_xdate()
#plt.setp(xtickNames, rotation=15)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.yaxis.set_ticks_position('left')
ax.xaxis.set_ticks_position('bottom')

ax2.set_ylim(0,y_max)
ax2.set_ylabel("Frequency",fontsize=FONTSIZE)
ax2.set_xlabel('Cycle (measured with s3_4_c15_c10_6)',fontsize=FONTSIZE)
ax2.set_xlim(-1.5*bar_width,len(index)-0.5)
ax2.set_xticks(index + .5*bar_width)
xtickNames = ax2.set_xticklabels(xTickMarks, color="black", ha='center', va='top', y=-0.01, rotation='horizontal')
# fig.autofmt_xdate()
#plt.setp(xtickNames, rotation=15)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.yaxis.set_ticks_position('left')
ax2.xaxis.set_ticks_position('bottom')

ax.legend((rects1[0],rects2[0]), ("L1 hit","L1 miss"), loc = "upper right",fontsize=LEGEND_FONTSIZE-5 )
ax2.legend((rects3[0],rects4[0]), ("L1 hit","L1 miss"), loc = "upper right",fontsize=LEGEND_FONTSIZE-5 )

#rcParams.update({'font.size': FONTSIZE})
ax.tick_params(labelsize=FONTSIZE)
ax2.tick_params(labelsize=FONTSIZE)

ax.set_title("Icestorm", fontsize=TITLE_FONTSIZE)
ax2.set_title("Firestorm", fontsize=TITLE_FONTSIZE)

PLOT_FONTSIZE = FONTSIZE-5.8
for rect in rects1:
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)
for rect in rects2:
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE) 


for rect in rects3:
    height = rect.get_height()
    ax2.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)
for rect in rects4:
    height = rect.get_height()
    ax2.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)


# rcParams.update({'font.size': 28})
plt.tight_layout()
# rcParams['ps.useafm'] = True
# rcParams['pdf.use14corefonts'] = True
# rcParams['text.usetex']=True
# fig.set_tight_layout(True)
#plt.style.use('classic')
#plt.rcParams['hatch.color'] = 'b'
#plt.show()
plt.savefig("m1-system-counter-miss1.svg")












==> fig/m1-system-counter-miss12.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from matplotlib import rcParams
import math


df = pd.read_csv("../data/m1-system-counter-miss12.csv")

# need to change this param if needed
max_cycle = 5
n_groups = max_cycle +1

odd_rows = df.iloc[::2,1:1+n_groups].to_numpy()
even_rows = df.iloc[1::2,1:1+n_groups].to_numpy()

#plot_one(odd_rows[index],even_rows[index],"barplot_cycles_misses_group%d.pdf" %index)
#plot_one(small_data_hit,small_data_miss,fig_name):
n_groups= n_groups-1
small_data_hit=odd_rows[0][0:5]
small_data_miss=odd_rows[1][0:5]
big_data_hit=even_rows[0][0:5]
big_data_miss=even_rows[1][0:5]

print(small_data_hit)

fig, (ax,ax2) = plt.subplots(1,2,figsize=(14,4),sharex=True)
index = np.arange(n_groups)
bar_width = 0.4

opacity = 1
error_config = {'ecolor':'black',    # error-bars colour
                'linewidth':2}

rects1 = ax.bar(index-0.025, small_data_hit, bar_width,
                 #alpha=opacity,
                 color='white',
                 edgecolor='black',
                 )
                 #hatch = '//',
                 #yerr=existstd,
                 #error_kw=error_config)

rects2 = ax.bar(index+bar_width+0.025, small_data_miss, bar_width,
                 #alpha=opacity,
                 color='grey',
                 edgecolor='black',
                 facecolor="none",
                 hatch = '//')
                 # bottom=S6_core2_empty_means,

                # yerr=nonexiststd,
                 #error_kw=error_config)

rects3 = ax2.bar(index-0.025, big_data_hit, bar_width,
                 #alpha=opacity,
                 color='white',
                 edgecolor='black',
                 )
                 #hatch = '//',
                 #yerr=existstd,
                 #error_kw=error_config)

rects4 = ax2.bar(index+bar_width+0.025, big_data_miss, bar_width,
                 #alpha=opacity,
                 color='grey',
                 edgecolor='black',
                 facecolor="none",
                 hatch = '//')
                 # bottom=S6_core2_empty_means,

                # yerr=nonexiststd,
                 #error_kw=error_config)
FONTSIZE=20
LEGEND_FONTSIZE=25

TITLE_FONTSIZE = 30

y_max = 20000
ax.set_ylim(0,y_max)
ax.set_ylabel("Frequency",fontsize=FONTSIZE)
ax.set_xlabel('Cycle (measured with s3_4_c15_c10_6)',fontsize=FONTSIZE)
ax.set_xlim(-1.5*bar_width,len(index))
xTickMarks = np.arange(n_groups)
ax.set_xticks(index + .5*bar_width)
xtickNames = ax.set_xticklabels(xTickMarks, color="black", ha='center', va='top', y=-0.01, rotation='horizontal')
# fig.autofmt_xdate()
#plt.setp(xtickNames, rotation=15)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.yaxis.set_ticks_position('left')
ax.xaxis.set_ticks_position('bottom')

ax2.set_ylim(0,y_max)
ax2.set_ylabel("Frequency",fontsize=FONTSIZE)
ax2.set_xlabel('Cycle (measured with s3_4_c15_c10_6)',fontsize=FONTSIZE)
ax2.set_xlim(-1.5*bar_width,len(index))
ax2.set_xticks(index + .5*bar_width)
xtickNames = ax2.set_xticklabels(xTickMarks, color="black", ha='center', va='top', y=-0.01, rotation='horizontal')
# fig.autofmt_xdate()
#plt.setp(xtickNames, rotation=15)
ax2.spines['top'].set_visible(False)
ax2.spines['right'].set_visible(False)
ax2.yaxis.set_ticks_position('left')
ax2.xaxis.set_ticks_position('bottom')

ax.legend((rects1[0],rects2[0]), ("No access","Victim access"), loc = "upper left",fontsize=LEGEND_FONTSIZE-5 )
#ax2.legend((rects3[0],rects4[0]), ("Victim access","No access"), loc = "upper left",fontsize=LEGEND_FONTSIZE-5 )

#rcParams.update({'font.size': FONTSIZE})
ax.tick_params(labelsize=FONTSIZE)
ax2.tick_params(labelsize=FONTSIZE)

ax.set_title("Icestorm", fontsize=TITLE_FONTSIZE)
ax2.set_title("Firestorm", fontsize=TITLE_FONTSIZE)

PLOT_FONTSIZE = FONTSIZE-5.8
for rect in rects1:
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)
for rect in rects2:
    height = rect.get_height()
    ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE) 


for rect in rects3:
    height = rect.get_height()
    ax2.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)
for rect in rects4:
    height = rect.get_height()
    ax2.text(rect.get_x() + rect.get_width()/2., 1.05*height,
            '%d' % int(height),
            ha='center', va='bottom',fontsize=PLOT_FONTSIZE)


# rcParams.update({'font.size': 28})
plt.tight_layout()
# rcParams['ps.useafm'] = True
# rcParams['pdf.use14corefonts'] = True
# rcParams['text.usetex']=True
# fig.set_tight_layout(True)
#plt.style.use('classic')
#plt.rcParams['hatch.color'] = 'b'
#plt.show()
plt.savefig("m1-system-counter-miss12.svg")












==> fig/poor-man.py <==
import numpy as np
import matplotlib.pyplot as plt

fig, axs = plt.subplots(2,1, sharex=True, sharey=True)
line_labels = ["Synchronized & Access", "Unsynchronized", "Synchronized & No access"]

data = np.loadtxt('../data/genuine/access.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
l1 = axs[0].plot(x,y,color='#FF496C')

data = np.loadtxt('../data/genuine/early.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
l2 = axs[0].plot(x,y,color='#45CEA2')

data = np.loadtxt('../data/genuine/late.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
l3 = axs[0].plot(x,y,color='#2B6CC4')

#for second plot
data = np.loadtxt('../data/noaccess/access.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
axs[1].plot(x,y,color='#FF496C')

data = np.loadtxt('../data/noaccess/early.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
axs[1].plot(x,y,color='#45CEA2')

data = np.loadtxt('../data/noaccess/late.dat',skiprows=1)
x = data[:, 0]
y = data[:, 1]
axs[1].plot(x,y,color='#2B6CC4')



axs[0].invert_xaxis()
axs[0].set_title('Victim\'s access to the preloaded entry', loc='left',fontsize=12)
axs[1].set_title('No victim\'s access to the preloaded entry', loc='left',fontsize=12)

axs[0].legend([l1,l2,l3],
        labels=line_labels,
        loc = "center right"
        )

plt.yticks(np.arange(0, 120, step=20))
fig.add_subplot(111, frameon=False)
fig.set_figheight(4)
fig.set_figwidth(8)

plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)
plt.xlabel("Delays in cmc instructions",fontsize=15)
plt.ylabel("Frequency",fontsize=15)
plt.savefig("poor-man.svg")


==> m1-plot/barplot_cycles_misses.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from matplotlib import rcParams
import math

df = pd.read_csv("book1.csv")
print (df.head())

def plot_one(data_hit,data_miss,fig_name):

    fig = plt.figure()
    ax = fig.add_subplot(111)


    fig, ax = plt.subplots(figsize=(20,8))

    index = np.arange(n_groups)
    bar_width = 0.4

    opacity = 1
    error_config = {'ecolor':'black',    # error-bars colour
                    'linewidth':2}

    rects1 = plt.bar(index, data_hit, bar_width,
                     #alpha=opacity,
                     color='white',
                     edgecolor='black',
                     )
                     #hatch = '//',
                     #yerr=existstd,
                     #error_kw=error_config)

    rects2 = plt.bar(index+bar_width, data_miss, bar_width,
                     #alpha=opacity,
                     color='grey',
                     edgecolor='black',
                     facecolor="none",
                     hatch = '//')
                     # bottom=S6_core2_empty_means,

                    # yerr=nonexiststd,
                     #error_kw=error_config)

    FONTSIZE = 36

    y_max = 20000
    ax.set_ylim(0,y_max)
    ax.set_ylabel("Count",fontsize=FONTSIZE)
    ax.set_xlabel('Cycle',fontsize=FONTSIZE)
    ax.set_xlim(-1.5*bar_width,len(index)+1*bar_width)
    xTickMarks = np.arange(n_groups)
    ax.set_xticks(index + .5*bar_width)
    xtickNames = ax.set_xticklabels(xTickMarks, color="black", ha='center', va='top', y=-0.01, rotation='horizontal')
    # fig.autofmt_xdate()
    #plt.setp(xtickNames, rotation=15)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.yaxis.set_ticks_position('left')
    ax.xaxis.set_ticks_position('bottom')


    ax.legend((rects1[0],rects2[0]), ("Hit","Miss"), loc = "upper left",fontsize=28)

    #rcParams.update({'font.size': FONTSIZE})
    plt.tick_params(labelsize=FONTSIZE)


    # rcParams.update({'font.size': 28})
    plt.tight_layout()
    # rcParams['ps.useafm'] = True
    # rcParams['pdf.use14corefonts'] = True
    # rcParams['text.usetex']=True
    # fig.set_tight_layout(True)
    #plt.style.use('classic')
    #plt.rcParams['hatch.color'] = 'b'
    #plt.show()
    plt.savefig(fig_name, format='pdf', dpi=300)

# need to change this param if needed
max_cycle = 5
n_groups = max_cycle +1

odd_rows = df.iloc[::2,1:1+n_groups].to_numpy()
even_rows = df.iloc[1::2,1:1+n_groups].to_numpy()
print (odd_rows,"\n",even_rows)

for index in range(len(odd_rows)):
    plot_one(odd_rows[index],even_rows[index],"barplot_cycles_misses_group%d.pdf" %index)











==> m1-plot/boxplot_cycles_misses.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np

df = pd.read_csv("book1.csv")
print (df.head())

# need to change this param if needed
max_cycle = 5

# odd_rows = df[::2]
# even_rows = df[1::2]
# print (odd_rows,"\n",even_rows)

### need to unroll the data; `5` for 1000 times means 1000 rows of `5`
observation = []
for index, row in df.iterrows():
    arr = []
    for i in range(0,max_cycle+1):
        col = row[str(i)]
        print ("row index:", index, "col:", i, "num:", col)
        for _ in range(col):
            arr.append(i)
    print ("len:",len(arr))

    observation.append(arr)

print ("len observation:",len(observation))

sns.boxplot(data=observation)
plt.savefig("boxplot_cycles_misses.pdf")

# df_melt = pd.melt(df, id_vars=['Type',"Miss","Access Count","Miss Count"],
#                   var_name="Cycle", value_name="Observation")
# print (df_melt)

# sns.boxplot( x=np.arange(0,6), y="Observation", hue="Miss", data=df_melt)
# plt.show()

==> m1-plot/coarse.py <==
#Hit				
#[15448.370224] =================small core==================				
#[15455.079618] average elapsed cycles:194  average misses:0				
#[15455.079661] 0 7676				
#[15455.079661] 1 12323				
#[15455.079662] 3 1				
#[15455.079669] =================big core===================				
#[15459.246650] average elapsed cycles:211  average misses:0				
#[15459.246692] 0 10390				
#[15459.246693] 1 9605				
#[15459.246693] 2 5				
#[15459.252718] cleanup pmu module				
#				
#				
#Miss				
#[15522.245624] =================small core==================				
#[15528.861011] average elapsed cycles:204  average misses:1				
#[15528.861080] 0 5283				
#[15528.861081] 1 14713				
#[15528.861082] 2 3				
#[15528.861083] 3 1				
#[15528.861093] =================big core===================				
#[15532.828142] average elapsed cycles:223  average misses:1				
#[15532.828209] 0 8352				
#[15532.828210] 1 11630				
#[15532.828211] 2 16				
#[15532.828211] 3 2				
#[15532.832150] cleanup pmu module				
import seaborn as sns
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from matplotlib import rcParams
import math

fig = plt.figure()
ax = fig.add_subplot(111)

fig, ax = plt.subplots(figsize=(20,8))

index = np.arange(5)
bar_width = 0.4

opacity = 1
error_config = {'ecolor':'black',
        'linewidth':2}

rects1 = plt.bar(index, data_hit, bar_width,
        color='white', edgecolor='black')
rects2 = plat.bar(index, data_miss, bar_width,
        color='grey', edgecolor='black', facecolor='none', hatch='//')

FONTSIZE = 36
y_max = 20000
ax.set_ylim(0,y_max)
ax.set_ylabel("Frequency", fontsize=FONTSIZE)
ax.set_xlabel("Cycle", fontsize=FONTSIZE)
ax.set_xlim(-1.5*bar_width, len(index)+1*bar_width)



==> release.sh <==
#!/bin/bash

git archive -o die.tar.gz HEAD

